Deep Appearance Prefiltering

Physically based rendering of complex scenes can be prohibitively costly with a potentially unbounded and uneven distribution of complexity across the rendered image. The goal of an ideal level of detail (LoD) method is to make rendering costs independent of the 3D scene complexity, while preserving the appearance of the scene. However, current prefiltering LoD methods are limited in the appearances they can support due to their reliance of approximate models and other heuristics. We propose the first comprehensive multi-scale LoD framework for prefiltering 3D environments with complex geometry and materials (e.g., the Disney BRDF), while maintaining the appearance with respect to the ray-traced reference. Using a multi-scale hierarchy of the scene, we perform a data-driven prefiltering step to obtain an appearance phase function and directional coverage mask at each scale. At the heart of our approach is a novel neural representation that encodes this information into a compact latent form that is easy to decode inside a physically based renderer. Once a scene is baked out, our method requires no original geometry, materials, or textures at render time. We demonstrate that our approach compares favorably to state-of-the-art prefiltering methods and achieves considerable savings in memory for complex scenes.

==> Figures/DAP_Fig7_SotA_Comparisons_Stripped/Cutlery/data.js <==
var data = {
    "sceneName": "Cutlery",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.01400657370686531,
                        0.01806558296084404,
                        0.018143607303500175,
                        0.014150035567581654,
                        0.004624765831977129
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.01285822968930006,
                        0.017862793058156967,
                        0.01539298240095377,
                        0.01300081331282854,
                        0.0029318640008568764
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.010966993868350983,
                        0.015496629290282726,
                        0.01327846571803093,
                        0.01110080350190401,
                        0.002864222275093198
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.006673602387309074,
                        0.010306931100785732,
                        0.008596466854214668,
                        0.006799307186156511,
                        0.0019990988075733185
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0023742192424833775,
                        0.004847161006182432,
                        0.0036866022273898125,
                        0.002542223548516631,
                        0.001057517365552485
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0010652869241312146,
                        0.0023482609540224075,
                        0.001856552087701857,
                        0.0012834047665819526,
                        0.0007318638963624835
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.046704571694135666,
                        2.180396318435669,
                        1.9991105794906616,
                        0.03506258875131607,
                        0.12382891774177551
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.03890695795416832,
                        0.5354562401771545,
                        0.1153709888458252,
                        0.030533066019415855,
                        0.05837133899331093
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.03406227007508278,
                        0.5175422430038452,
                        0.09834123402833939,
                        0.028687410056591034,
                        0.09620130062103271
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.03987620770931244,
                        0.526323139667511,
                        0.10616496950387955,
                        0.03546663001179695,
                        0.12766839563846588
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.04040179029107094,
                        0.4260142147541046,
                        0.10013651847839355,
                        0.04120297357439995,
                        0.08427249640226364
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0473528616130352,
                        0.2260233610868454,
                        0.11188820749521255,
                        0.05821577087044716,
                        0.0568946897983551
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.01014820858836174,
                        0.013766421936452389,
                        0.013833817094564438,
                        0.009877313859760761,
                        0.005611035041511059
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.01050930842757225,
                        0.015612124465405941,
                        0.011221387423574924,
                        0.010258165188133717,
                        0.005183687433600426
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.010184379294514656,
                        0.01516407448798418,
                        0.010691619478166103,
                        0.009960450232028961,
                        0.005188109818845987
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0098023796454072,
                        0.014472040347754955,
                        0.010647316463291645,
                        0.009633257053792477,
                        0.0047288928180933
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.008518257178366184,
                        0.013427102006971836,
                        0.010272168554365635,
                        0.008516077883541584,
                        0.004863428883254528
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.007115891668945551,
                        0.011533300392329693,
                        0.010336074978113174,
                        0.007742833346128464,
                        0.005089057609438896
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.03270744904875755,
                        0.057600315660238266,
                        0.0568150132894516,
                        0.029782610014081,
                        0.021634522825479507
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.033477846533060074,
                        0.054814618080854416,
                        0.03654482588171959,
                        0.030660070478916168,
                        0.02120494283735752
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.03365594521164894,
                        0.057390544563531876,
                        0.036666709929704666,
                        0.031170153990387917,
                        0.023246780037879944
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.036727603524923325,
                        0.06222347915172577,
                        0.042337384074926376,
                        0.03442573547363281,
                        0.024747902527451515
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.04111958667635918,
                        0.07033959776163101,
                        0.05180568993091583,
                        0.04003923013806343,
                        0.029103081673383713
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.048836600035429,
                        0.07914146780967712,
                        0.07306955754756927,
                        0.050387900322675705,
                        0.041221845895051956
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.029970327392220497,
                        0.061897654086351395,
                        0.05948137864470482,
                        0.027737287804484367,
                        0.029818454757332802
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.02250519022345543,
                        0.06164800748229027,
                        0.03144403174519539,
                        0.02193336933851242,
                        0.013005516491830349
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.019493665546178818,
                        0.05950877070426941,
                        0.02699046954512596,
                        0.01934988424181938,
                        0.011706952005624771
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.016346506774425507,
                        0.0519038587808609,
                        0.024991698563098907,
                        0.016448449343442917,
                        0.007880786433815956
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.01125997956842184,
                        0.04677188768982887,
                        0.02377716451883316,
                        0.012986169196665287,
                        0.007155725732445717
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.00952887162566185,
                        0.03723658621311188,
                        0.024134401232004166,
                        0.01360547635704279,
                        0.008662046864628792
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig7_SotA_Comparisons_Stripped/MossyRock/data.js <==
var data = {
    "sceneName": "MossyRock",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.0035953212063759565,
                        0.005560817662626505,
                        0.0055589135736227036,
                        0.003648382378742099,
                        0.0022514699958264828
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0011138708796352148,
                        0.0026635362301021814,
                        0.0029340500477701426,
                        0.0011664476478472352,
                        0.0005035103531554341
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0006188100087456405,
                        0.0017740288749337196,
                        0.002065192209556699,
                        0.0007589859887957573,
                        0.00029655711841769516
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0003542748745530844,
                        0.0012595484731718898,
                        0.0016212615882977843,
                        0.0009115817956626415,
                        0.00018437198013998568
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0001902032527141273,
                        0.0009516974096186459,
                        0.001309847109951079,
                        0.0015759653178974986,
                        0.00011722380440915003
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.00011958833783864975,
                        0.0008317998726852238,
                        0.0011622477322816849,
                        0.0018561383476480842,
                        9.898938878905028e-05
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.38204315304756165,
                        3.0318336486816406,
                        3.213179588317871,
                        0.29639682173728943,
                        0.49848973751068115
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.09163621068000793,
                        1.0520542860031128,
                        0.769249677658081,
                        0.06496796011924744,
                        0.08705966174602509
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.04704416170716286,
                        1.0359362363815308,
                        0.564018964767456,
                        0.0449809692800045,
                        0.05922188609838486
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.02575196884572506,
                        1.1224123239517212,
                        0.4534726142883301,
                        0.08519651740789413,
                        0.03569862246513367
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.015092386864125729,
                        1.201372742652893,
                        0.35124096274375916,
                        0.16886919736862183,
                        0.02198939025402069
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.01064493227750063,
                        1.9599398374557495,
                        0.41936731338500977,
                        0.277833491563797,
                        0.020257608965039253
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.01066530030220747,
                        0.018465297296643257,
                        0.018643587827682495,
                        0.010374559089541435,
                        0.007646518759429455
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.006938152480870485,
                        0.014837831258773804,
                        0.015180266462266445,
                        0.006902290973812342,
                        0.003836519317701459
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.005447509232908487,
                        0.01301474031060934,
                        0.013771932572126389,
                        0.0064252037554979324,
                        0.0031641917303204536
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.004142431542277336,
                        0.011622771620750427,
                        0.013231795281171799,
                        0.00866809394210577,
                        0.0025133867748081684
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0029526648577302694,
                        0.010762331075966358,
                        0.012840558774769306,
                        0.014429052360355854,
                        0.0019152530003339052
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.002224684227257967,
                        0.010400398634374142,
                        0.012701907195150852,
                        0.017138218507170677,
                        0.0017183524323627353
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.08153904229402542,
                        0.1465473473072052,
                        0.1497345268726349,
                        0.07471995800733566,
                        0.06175987049937248
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.061683762818574905,
                        0.12459313869476318,
                        0.11540719121694565,
                        0.057220458984375,
                        0.039518337696790695
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.05293116346001625,
                        0.12083282321691513,
                        0.11285557597875595,
                        0.05756404995918274,
                        0.036962639540433884
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.04500601068139076,
                        0.1212875247001648,
                        0.1170448288321495,
                        0.07951273769140244,
                        0.03272388130426407
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.038297537714242935,
                        0.12822455167770386,
                        0.12323471903800964,
                        0.13082577288150787,
                        0.028962859883904457
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.03524409607052803,
                        0.1397712379693985,
                        0.13305939733982086,
                        0.16309361159801483,
                        0.029127242043614388
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.19666239619255066,
                        0.3329726457595825,
                        0.3326277732849121,
                        0.16167336702346802,
                        0.17958109080791473
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.10945923626422882,
                        0.3019460439682007,
                        0.31492874026298523,
                        0.10108467936515808,
                        0.059790804982185364
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.08332663029432297,
                        0.27754393219947815,
                        0.28884077072143555,
                        0.09641625732183456,
                        0.05638992786407471
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.051145851612091064,
                        0.25127559900283813,
                        0.2664746046066284,
                        0.12927833199501038,
                        0.04792551323771477
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.029015514999628067,
                        0.23401588201522827,
                        0.2528632581233978,
                        0.20058169960975647,
                        0.037085071206092834
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.013771064579486847,
                        0.18738427758216858,
                        0.20705026388168335,
                        0.23625905811786652,
                        0.02997467666864395
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig7_SotA_Comparisons_Stripped/Oak/data.js <==
var data = {
    "sceneName": "Oak",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.006275349762290716,
                        0.007669432088732719,
                        0.007552210707217455,
                        0.006046900060027838,
                        0.005813501309603453
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0028150721918791533,
                        0.003486515022814274,
                        0.003420227440074086,
                        0.002821491099894047,
                        0.002660621888935566
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0015501108719035983,
                        0.0021121639292687178,
                        0.0019837021827697754,
                        0.0020136642269790173,
                        0.0015428581973537803
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0004380632017273456,
                        0.0007085003890097141,
                        0.0006256371852941811,
                        0.0006046558264642954,
                        0.0004850388504564762
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.00010622772970236838,
                        0.00030196577426977456,
                        0.00016873313870746642,
                        0.0001678388362051919,
                        0.00019102785154245794
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        2.9779412216157652e-05,
                        0.00024218759790528566,
                        6.012916855979711e-05,
                        6.458194548031315e-05,
                        0.00018039238057099283
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.17389105260372162,
                        0.7287066578865051,
                        0.8588483929634094,
                        0.05239364132285118,
                        0.7097267508506775
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.06238716468214989,
                        0.17562879621982574,
                        0.1845107525587082,
                        0.019242318347096443,
                        0.17892315983772278
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.03234322741627693,
                        0.39078131318092346,
                        0.11571475863456726,
                        0.07483386248350143,
                        0.06018718332052231
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.018172381445765495,
                        0.3299562335014343,
                        0.10957074165344238,
                        0.0823633000254631,
                        0.05929484963417053
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.014142644591629505,
                        0.30135825276374817,
                        0.0641964003443718,
                        0.06765676289796829,
                        0.13437023758888245
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.013501939363777637,
                        0.40533706545829773,
                        0.07553470879793167,
                        0.10371045023202896,
                        0.21294401586055756
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.0030616698786616325,
                        0.0054426491260528564,
                        0.005948711186647415,
                        0.002650225767865777,
                        0.0037082864437252283
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0021249656565487385,
                        0.003151950426399708,
                        0.00344219827093184,
                        0.002021742518991232,
                        0.0026058999355882406
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0016429767711088061,
                        0.004254650790244341,
                        0.002821465954184532,
                        0.0025910302065312862,
                        0.002172526903450489
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0012391512282192707,
                        0.004024751018732786,
                        0.0022833049297332764,
                        0.001978164305910468,
                        0.001768897520378232
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0008776267059147358,
                        0.004240451846271753,
                        0.0015331903705373406,
                        0.0015836236998438835,
                        0.0023417246993631124
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0005406882264651358,
                        0.004526514559984207,
                        0.0010996725177392364,
                        0.0012956405989825726,
                        0.0031253602355718613
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.03263138607144356,
                        0.0643870010972023,
                        0.06628650426864624,
                        0.024267876520752907,
                        0.04021289199590683
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.025622747838497162,
                        0.04163211211562157,
                        0.04542088881134987,
                        0.021095847710967064,
                        0.03535528853535652
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.021401315927505493,
                        0.065214142203331,
                        0.03991618752479553,
                        0.035262465476989746,
                        0.028652723878622055
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.017645029351115227,
                        0.06915706396102905,
                        0.03779394552111626,
                        0.0330483503639698,
                        0.02810908481478691
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.016169602051377296,
                        0.08226781338453293,
                        0.0319891981780529,
                        0.034297529608011246,
                        0.045857712626457214
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.015576382167637348,
                        0.09764754772186279,
                        0.0319693386554718,
                        0.03974509239196777,
                        0.06270916759967804
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.1887444406747818,
                        0.3637370467185974,
                        0.37567052245140076,
                        0.046457771211862564,
                        0.20422135293483734
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.08246083557605743,
                        0.17492057383060455,
                        0.09418131411075592,
                        0.03145236149430275,
                        0.0849418044090271
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.05259217321872711,
                        0.20744356513023376,
                        0.18284234404563904,
                        0.16674718260765076,
                        0.16600877046585083
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.04134466126561165,
                        0.1764375865459442,
                        0.17078158259391785,
                        0.15575453639030457,
                        0.17009088397026062
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.04424537345767021,
                        0.1335579752922058,
                        0.12233671545982361,
                        0.12049062550067902,
                        0.15205904841423035
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.039619240909814835,
                        0.1093330904841423,
                        0.12036716938018799,
                        0.10006657242774963,
                        0.11858683079481125
                    ]
                }
            ],
            "labels": [
                "EGGX",
                "SGGX",
                "MMSS",
                "HybridLoD",
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res1024-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale8-res256-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale8-res256-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale8-res256-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale7-res128-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale7-res128-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale7-res128-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale6-res64-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale6-res64-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale6-res64-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale5-res32-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale5-res32-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale5-res32-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-img.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-img.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-img.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-img.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mrse.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mrse.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mrse.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-l1.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-l1.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-l1.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-mape.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-mape.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-mape.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "EGGX",
                            "version": "-",
                            "image": "data/lodGeoFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "SGGX",
                            "version": "-",
                            "image": "data/lodVolFull-scale4-res16-ssim.png"
                        },
                        {
                            "title": "MMSS",
                            "version": "-",
                            "image": "data/lodSelfShadow-scale4-res16-ssim.png"
                        },
                        {
                            "title": "HybridLoD",
                            "version": "-",
                            "image": "data/lodHybrid-scale4-res16-ssim.png"
                        },
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig8_Complex_Comparisons_Stripped/City/data.js <==
var data = {
    "sceneName": "City",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.001219770754687488
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0004982854006811976
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.00042519293492659926
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0004321075975894928
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.00045093471999280155
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.00042199750896543264
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        1.0077496767044067
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.06318417936563492
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.060460805892944336
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.07129356265068054
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.08138193190097809
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0704299733042717
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.00941323023289442
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0052602230571210384
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.005189879797399044
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0059359632432460785
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.006476168055087328
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.006371956784278154
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.09875153750181198
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.06415341049432755
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.06778861582279205
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.08004496246576309
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.08975555002689362
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.09191657602787018
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.2562614679336548
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.10383455455303192
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.10189437866210938
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.11169371008872986
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.12902489304542542
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.20790082216262817
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig8_Complex_Comparisons_Stripped/Forest/data.js <==
var data = {
    "sceneName": "Forest",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.0035715519916266203
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0022421134635806084
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0013709700433537364
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0012611912097781897
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0008793276501819491
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0010273531079292297
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        2.5764057636260986
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.4382644593715668
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.18108156323432922
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.1260378658771515
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.08996473997831345
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.1074012815952301
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.019212692975997925
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.015030350536108017
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.01139815803617239
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.01139927189797163
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0091477669775486
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.01068718358874321
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.1733245551586151
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.137670636177063
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.10974575579166412
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.10979056358337402
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.09390701353549957
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.10925190150737762
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.35463854670524597
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.22562263906002045
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.1708395779132843
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.1265392303466797
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.10191840678453445
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.09357978403568268
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig8_Complex_Comparisons_Stripped/ParkingLot/data.js <==
var data = {
    "sceneName": "ParkingLot",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.002819609362632036
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0017627967754378915
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0016983431996777654
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0020127608440816402
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0022522401995956898
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.0023816025350242853
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.478614866733551
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.08948463201522827
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.043224651366472244
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.045249782502651215
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.05767311900854111
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.07035292685031891
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.01686323992908001
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.013582708314061165
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.013957513496279716
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.016611021012067795
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.01972753182053566
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.021673966199159622
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.10357420146465302
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.08253122121095657
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.08322867751121521
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.09910394996404648
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.12171648442745209
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.14316485822200775
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.23291786015033722
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.11526337265968323
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.07076622545719147
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0685666874051094
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.08592598140239716
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.11951423436403275
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}

==> Figures/DAP_Fig8_Complex_Comparisons_Stripped/StormtrooperSquad/data.js <==
var data = {
    "sceneName": "StormtrooperSquad",
    "stats": [
        {
            "title": "MSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.0016070818528532982
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.0012914384715259075
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.0013405140489339828
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.0014802496880292892
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0018755655037239194
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.002237224020063877
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MrSE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.19958540797233582
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.04004177823662758
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.03008631430566311
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.030102873221039772
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.034874629229307175
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.05175246298313141
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "L1",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.013230007141828537
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.011330649256706238
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.011712840758264065
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.012986565008759499
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.016061577945947647
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.02004260942339897
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "MAPE",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.07938668876886368
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.06718986481428146
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.06876414269208908
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.07631121575832367
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.0907200276851654
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.12073744833469391
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        },
        {
            "title": "SSIM",
            "series": [
                {
                    "label": "Scale 8 (1024x1024)",
                    "data": [
                        0.1291784793138504
                    ]
                },
                {
                    "label": "Scale 8",
                    "data": [
                        0.06176377832889557
                    ]
                },
                {
                    "label": "Scale 7",
                    "data": [
                        0.053071167320013046
                    ]
                },
                {
                    "label": "Scale 6",
                    "data": [
                        0.06273287534713745
                    ]
                },
                {
                    "label": "Scale 5",
                    "data": [
                        0.07989175617694855
                    ]
                },
                {
                    "label": "Scale 4",
                    "data": [
                        0.08639495074748993
                    ]
                }
            ],
            "labels": [
                "Ours"
            ]
        }
    ],
    "8": {},
    "7": {},
    "6": {},
    "5": {},
    "4": {},
    "imageBoxes": [
        {
            "title": "Scale 8 (1024x1024)",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res1024.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res1024-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 8",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale8-res256.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale8-res256-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 7",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale7-res128.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale7-res128-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 6",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale6-res64.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale6-res64-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 5",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale5-res32.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale5-res32-ssim.png"
                        }
                    ]
                }
            ]
        },
        {
            "title": "Scale 4",
            "elements": [
                {
                    "title": "Color",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-img.png"
                        },
                        {
                            "title": "Reference",
                            "version": "-",
                            "image": "groundtruth-scale4-res16.png"
                        }
                    ]
                },
                {
                    "title": "MSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mse.png"
                        }
                    ]
                },
                {
                    "title": "MrSE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mrse.png"
                        }
                    ]
                },
                {
                    "title": "L1",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-l1.png"
                        }
                    ]
                },
                {
                    "title": "MAPE",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-mape.png"
                        }
                    ]
                },
                {
                    "title": "SSIM",
                    "elements": [
                        {
                            "title": "Ours",
                            "version": "-",
                            "image": "data/net-scale4-res16-ssim.png"
                        }
                    ]
                }
            ]
        }
    ]
}
